Bootstrapping conformal defect operators on a line

We study a conformal field theory with cubic anisotropic symmetry in presence of a line defect. We compute the correlators of the low lying defect operators using Feynman diagrams and derive explicit expressions for the two, three and four point defect correlators at the cubic fixed point in $4-\epsilon$ dimensions to $O(\epsilon)$. We also compute the defect $g$-function for this setup and demonstrate that this is in agreement with the $g$-theorem, which states that the $g$-function is monotonic under the renormalisation group flow along the defect. Next, we focus on conformal bootstrap techniques to determine the CFT data associated with the defect operators, which is the main objective of the paper. We utilize the framework of crossing symmetric Polyakov bootstrap and compute the averaged CFT data to $O(\epsilon)$ up to a finite number of ambiguities. We comment on unmixing the CFT data for the double trace operators at $O(\epsilon)$ and use this to compute the $O(\epsilon^2)$ data. Finally, we study these defect correlators non-perturbatively using numerical methods and isolate them near the free theory limit close to four dimensions.

==> Submission_DCFT.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     55275,       1400]
NotebookOptionsPosition[     53254,       1368]
NotebookOutlinePosition[     53695,       1385]
CellTagsIndexPosition[     53652,       1382]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Spin", "-", 
   RowBox[{"0", " ", "exchange", " ", "Witten", " ", "diagram"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9216646570196033`*^9, 
  3.921664676393149*^9}},ExpressionUUID->"54f5c87b-dedc-494e-a4cd-\
e3fd2c5438bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f0", "[", "s_", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["2", "\[CapitalDelta]"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", "s", "]"}], "4"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        RowBox[{"2", " ", "s"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"s", "+", 
         FractionBox["\[CapitalDelta]", "2"], "-", "\[CapitalDelta]\[Phi]"}], 
        "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "s"}]}], ",", 
          RowBox[{
           FractionBox["1", "4"], "+", "s", "+", 
           FractionBox["\[CapitalDelta]", "2"]}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", 
           RowBox[{"2", " ", "s"}], "+", "\[CapitalDelta]"}], ",", 
          RowBox[{"s", "+", 
           FractionBox["\[CapitalDelta]", "2"], "-", 
           "\[CapitalDelta]\[Phi]"}], ",", 
          RowBox[{"s", "+", 
           FractionBox["\[CapitalDelta]", "2"], "-", 
           "\[CapitalDelta]\[Phi]"}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["\[CapitalDelta]", "2"], "+", 
           "\[CapitalDelta]\[Phi]"}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["\[CapitalDelta]", "2"], "+", 
           "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "4"]}], "+", "s", "+", 
           FractionBox["\[CapitalDelta]", "2"]}], ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
          RowBox[{
           RowBox[{"2", " ", "s"}], "+", 
           FractionBox["\[CapitalDelta]", "2"], "-", 
           "\[CapitalDelta]\[Phi]"}], ",", 
          RowBox[{
           RowBox[{"2", " ", "s"}], "+", 
           FractionBox["\[CapitalDelta]", "2"], "-", 
           "\[CapitalDelta]\[Phi]"}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "s", "+", 
           FractionBox["\[CapitalDelta]", "2"], "+", 
           "\[CapitalDelta]\[Phi]"}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "s", "+", 
           FractionBox["\[CapitalDelta]", "2"], "+", 
           "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", "1"}], "]"}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["\[Pi]"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["\[CapitalDelta]", "2"], "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"2", " ", "s"}], "+", 
         FractionBox["\[CapitalDelta]", "2"], "-", "\[CapitalDelta]\[Phi]"}], 
        "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["\[CapitalDelta]", "2"]}], "+", 
         "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "s", "+", 
         FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
        "]"}], "2"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9216643480254946`*^9, 
  3.9216643546668215`*^9}},ExpressionUUID->"c29db150-7473-4b1d-bf90-\
1efc5fd59447"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.921664317133316*^9, 3.921664318993713*^9}, 
   3.9216646038950577`*^9},ExpressionUUID->"760568bf-d72a-4da9-a4f7-\
9c670e7b5779"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Below", " ", "we", " ", "differentiate", " ", 
    RowBox[{"f0", "[", "s", "]"}], " ", "with", " ", "respect", " ", "to", 
    " ", "s", " ", "at", " ", "s"}], "=", "\[CapitalDelta]\[Phi]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9216646400706882`*^9, 
  3.9216646403934174`*^9}},ExpressionUUID->"3597121c-ba2c-400c-88e3-\
42345aefc5ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]0s0pre", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f0", "[", 
         RowBox[{"s", ",", "0"}], "]"}], "-", 
        RowBox[{"f0", "[", 
         RowBox[{
          RowBox[{"s", "-", "\[Epsilon]"}], ",", "0"}], "]"}]}], ")"}], "/", 
      "\[Epsilon]"}], "/.", 
     RowBox[{"\[Epsilon]", "->", 
      SuperscriptBox["10", 
       RowBox[{"-", "180"}]]}]}], "/.", 
    RowBox[{"s", "->", " ", "\[CapitalDelta]\[Phi]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9216645575401278`*^9, 3.92166456406133*^9}, {
  3.9216646352715015`*^9, 
  3.921664637639539*^9}},ExpressionUUID->"b334f1c9-293d-45ad-aa1a-\
db63cf6fc23e"],

Cell["\<\
These are the seed coefficients appeared in equation B.7 of paper.\
\>", "Text",
 CellChangeTimes->{{3.9216646938185363`*^9, 3.921664707123515*^9}, {
  3.921664737506651*^9, 
  3.9216647446267*^9}},ExpressionUUID->"81931762-4436-42dd-a120-2e15fe78147d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9216646854708443`*^9, 
  3.9216646863888526`*^9}},ExpressionUUID->"8cdb3ce3-6c4d-48a2-bd45-\
5be3a8c27ad1"],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   SuperscriptBox["b", "t"], "0"], "=", " ", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "\[CapitalDelta]"}]}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["\[CapitalDelta]", "2"]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["\[CapitalDelta]", "2"], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
          "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["\[CapitalDelta]", "2"], ",", 
           FractionBox["\[CapitalDelta]", "2"], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", 
            FractionBox["\[CapitalDelta]", "2"], "+", 
            "\[CapitalDelta]\[Phi]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", 
            FractionBox["\[CapitalDelta]", "2"], "+", 
            "\[CapitalDelta]\[Phi]"}], ",", 
           RowBox[{
            FractionBox["1", "4"], "+", 
            FractionBox["\[CapitalDelta]", "2"], "+", 
            "\[CapitalDelta]\[Phi]"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "2"]}], "+", "\[CapitalDelta]", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "4"]}], "+", 
            FractionBox["\[CapitalDelta]", "2"], "+", 
            "\[CapitalDelta]\[Phi]"}], ",", 
           RowBox[{
            FractionBox["\[CapitalDelta]", "2"], "+", 
            "\[CapitalDelta]\[Phi]"}], ",", 
           RowBox[{
            FractionBox["\[CapitalDelta]", "2"], "+", 
            "\[CapitalDelta]\[Phi]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", 
            FractionBox["\[CapitalDelta]", "2"], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", 
            FractionBox["\[CapitalDelta]", "2"], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
         "1"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}],
          "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          FractionBox["\[CapitalDelta]", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], 
      ")"}]}], ")"}]}]}]], "Input",ExpressionUUID->"ac29f26b-0f29-4eac-8445-\
ea56c4916cbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox["a", "t"], "0"], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}], " ", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"\[CapitalDelta]", "/", "2"}], "]"}], "^", "4"}], " ", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]", "/", "2"}], ")"}]}], "+", 
              "\[CapitalDelta]\[Phi]"}], "]"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
           RowBox[{
            RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "^", 
            "4"}]}], ")"}]}], ")"}], " ", "\[Alpha]0s0pre"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "EulerGamma", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"3", " ", "\[CapitalDelta]"}]}]], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           FractionBox["\[CapitalDelta]", "2"]}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["\[CapitalDelta]", "2"], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
            "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["\[CapitalDelta]", "2"], ",", 
             FractionBox["\[CapitalDelta]", "2"], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", 
              FractionBox["\[CapitalDelta]", "2"], "+", 
              "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", 
              FractionBox["\[CapitalDelta]", "2"], "+", 
              "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{
              FractionBox["1", "4"], "+", 
              FractionBox["\[CapitalDelta]", "2"], "+", 
              "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["3", "2"]}], "+", "\[CapitalDelta]", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["3", "4"]}], "+", 
              FractionBox["\[CapitalDelta]", "2"], "+", 
              "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{
              FractionBox["\[CapitalDelta]", "2"], "+", 
              "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{
              FractionBox["\[CapitalDelta]", "2"], "+", 
              "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", 
              FractionBox["\[CapitalDelta]", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", 
              FractionBox["\[CapitalDelta]", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           "1"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["\[CapitalDelta]", "2"], "+", 
            "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", 
            FractionBox["\[CapitalDelta]", "2"], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], 
        ")"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.885553561610614*^9, 3.885553568522545*^9}, {
   3.8855536298892527`*^9, 3.8855536735710344`*^9}, {3.8856586997385817`*^9, 
   3.8856588067625895`*^9}, {3.8856592911710567`*^9, 
   3.8856593278556376`*^9}, {3.885660189238017*^9, 3.885660242361518*^9}, {
   3.8859826395675354`*^9, 3.885982653457738*^9}, {3.886169776894263*^9, 
   3.8861697817329383`*^9}, {3.8861698221376824`*^9, 3.886169822539296*^9}, {
   3.8870626110322328`*^9, 3.887062625292247*^9}, {3.887062672413681*^9, 
   3.8870627086923656`*^9}, {3.887187360038763*^9, 3.887187361314389*^9}, 
   3.8871873998009305`*^9, {3.887435749718774*^9, 3.8874357503815165`*^9}, {
   3.8877818234890237`*^9, 3.887781847533738*^9}, {3.8901162742260303`*^9, 
   3.890116274425165*^9}, {3.8901164521618776`*^9, 3.8901164524560504`*^9}, {
   3.8901165172343645`*^9, 3.8901165216839156`*^9}, {3.890116931885709*^9, 
   3.890116933756365*^9}, {3.8920104232559166`*^9, 3.8920104300332313`*^9}, {
   3.892010866892358*^9, 3.8920109273213625`*^9}, {3.8920110799193554`*^9, 
   3.8920110954729176`*^9}, {3.8920158115315757`*^9, 
   3.8920158146493053`*^9}, {3.8920179766641083`*^9, 3.8920180052825003`*^9}, 
   3.8921219377968917`*^9, {3.892123161235026*^9, 3.892123161565057*^9}, {
   3.8921241702025986`*^9, 3.8921241702726135`*^9}, {3.8921243381906137`*^9, 
   3.8921243383794713`*^9}, {3.9187425852431417`*^9, 
   3.9187425854741197`*^9}, {3.921664423456458*^9, 3.92166444004953*^9}, {
   3.9216644732977943`*^9, 
   3.9216645950294027`*^9}},ExpressionUUID->"b8b585a6-7402-4fdf-a4da-\
c5d234a8e133"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Spin", "-", 
   RowBox[{"1", " ", "exchange", " ", "Witten", " ", "diagram"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.921664611936352*^9, 
  3.921664621040145*^9}},ExpressionUUID->"09b74a6c-3e44-4da1-b147-\
49acf30fb460"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"f1", "[", "s_", "]"}], "=", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "s"}]], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "s"}], "+", "\[CapitalDelta]", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "s", "]"}], "3"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "h", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "s", ",", "s", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "h", "+", 
             RowBox[{"2", " ", "s"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             FractionBox["\[CapitalDelta]", "2"], "-", 
             "\[CapitalDelta]\[Phi]"}], ",", 
            RowBox[{
             FractionBox["3", "4"], "+", "s", "+", 
             FractionBox["\[CapitalDelta]", "4"], "-", 
             FractionBox["\[CapitalDelta]\[Phi]", "2"]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "s"}], ",", 
            RowBox[{
             FractionBox["1", "2"], "+", "s", "+", 
             FractionBox["\[CapitalDelta]", "2"], "-", 
             "\[CapitalDelta]\[Phi]"}], ",", 
            RowBox[{
             FractionBox["1", "2"], "+", "s", "+", 
             FractionBox["\[CapitalDelta]", "2"], "-", 
             "\[CapitalDelta]\[Phi]"}], ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "4"]}], "+", "s", "+", 
             FractionBox["\[CapitalDelta]", "4"], "-", 
             FractionBox["\[CapitalDelta]\[Phi]", "2"]}], ",", 
            RowBox[{
             FractionBox["3", "2"], "-", "h", "+", 
             FractionBox["\[CapitalDelta]", "2"], "+", 
             "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", "1"}], "]"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "s"}], "+", "\[CapitalDelta]", "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "h"}], "+", "\[CapitalDelta]", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "s"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "s"}]}]], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "s"}], "+", "\[CapitalDelta]", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s", "-", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "s", "]"}], "3"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "h", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "s", ",", "s", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "h", "+", 
             RowBox[{"2", " ", "s"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             FractionBox["\[CapitalDelta]", "2"], "-", 
             "\[CapitalDelta]\[Phi]"}], ",", 
            RowBox[{
             FractionBox["3", "4"], "+", "s", "+", 
             FractionBox["\[CapitalDelta]", "4"], "-", 
             FractionBox["\[CapitalDelta]\[Phi]", "2"]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "s"}], ",", 
            RowBox[{
             FractionBox["1", "2"], "+", "s", "+", 
             FractionBox["\[CapitalDelta]", "2"], "-", 
             "\[CapitalDelta]\[Phi]"}], ",", 
            RowBox[{
             FractionBox["1", "2"], "+", "s", "+", 
             FractionBox["\[CapitalDelta]", "2"], "-", 
             "\[CapitalDelta]\[Phi]"}], ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "4"]}], "+", "s", "+", 
             FractionBox["\[CapitalDelta]", "4"], "-", 
             FractionBox["\[CapitalDelta]\[Phi]", "2"]}], ",", 
            RowBox[{
             FractionBox["3", "2"], "-", "h", "+", 
             FractionBox["\[CapitalDelta]", "2"], "+", 
             "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", "1"}], "]"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "s"}], "+", "\[CapitalDelta]", "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "h"}], "+", "\[CapitalDelta]", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "s"}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "s"}]}]], " ", 
        SqrtBox["\[Pi]"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]", "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "s"}], "+", "\[CapitalDelta]", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "s", "]"}], "3"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "h"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "s", ",", "s", ",", 
            RowBox[{"h", "+", 
             RowBox[{"2", " ", "s"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", 
            RowBox[{
             FractionBox["3", "2"], "+", 
             FractionBox["\[CapitalDelta]", "2"], "-", 
             "\[CapitalDelta]\[Phi]"}], ",", 
            RowBox[{
             FractionBox["5", "4"], "+", "s", "+", 
             FractionBox["\[CapitalDelta]", "4"], "-", 
             FractionBox["\[CapitalDelta]\[Phi]", "2"]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "s"}], ",", 
            RowBox[{
             FractionBox["3", "2"], "+", "s", "+", 
             FractionBox["\[CapitalDelta]", "2"], "-", 
             "\[CapitalDelta]\[Phi]"}], ",", 
            RowBox[{
             FractionBox["3", "2"], "+", "s", "+", 
             FractionBox["\[CapitalDelta]", "2"], "-", 
             "\[CapitalDelta]\[Phi]"}], ",", 
            RowBox[{
             FractionBox["1", "4"], "+", "s", "+", 
             FractionBox["\[CapitalDelta]", "4"], "-", 
             FractionBox["\[CapitalDelta]\[Phi]", "2"]}], ",", 
            RowBox[{
             FractionBox["3", "2"], "-", "h", "+", 
             FractionBox["\[CapitalDelta]", "2"], "+", 
             "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", "1"}], "]"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "h"}], "-", "\[CapitalDelta]", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "s"}], "+", "\[CapitalDelta]", "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "s"}], "]"}]}], ")"}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.896434669962159*^9, 3.8964347009789467`*^9}, {
   3.8964351598895464`*^9, 3.8964352512313566`*^9}, {3.896435295599289*^9, 
   3.896435307245965*^9}, 3.896435339843497*^9, {3.896435370341982*^9, 
   3.8964354646396384`*^9}, {3.8964358782999616`*^9, 3.896435889917571*^9}, {
   3.8964360928838987`*^9, 3.896436096125264*^9}, {3.8964409894952116`*^9, 
   3.8964410453702765`*^9}, {3.89644113516663*^9, 3.8964411377558727`*^9}, {
   3.8964412472975683`*^9, 3.896441277186927*^9}, {3.8965142974610467`*^9, 
   3.896514299161416*^9}},ExpressionUUID->"1e1b4da7-dcf9-4d30-9e4c-\
5456eab4bda3"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Below", " ", "we", " ", "differentiate", " ", 
    RowBox[{"f1", "[", "s", "]"}], " ", "with", " ", "respect", " ", "to", 
    " ", "s", " ", "at", " ", "s"}], "=", "\[CapitalDelta]\[Phi]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9216639590834455`*^9, 
  3.9216639929038897`*^9}},ExpressionUUID->"f12c35de-a68f-4f02-b25d-\
af9f2f50aba3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]0s1pre", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["10", 
         RowBox[{"-", "180"}]]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"normt", "[", 
            RowBox[{"\[CapitalDelta]", ",", "1"}], "]"}], "2"]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f1", "[", 
            RowBox[{"s", "+", 
             SuperscriptBox["10", 
              RowBox[{"-", "180"}]]}], "]"}], "-", 
           RowBox[{"f1", "[", "s", "]"}]}], ")"}]}], ")"}]}], "/.", 
      RowBox[{"h", "->", 
       RowBox[{"1", "/", "2"}]}]}], "/.", 
     RowBox[{"s", "->", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.896434669962159*^9, 3.8964347009789467`*^9}, {
   3.8964351598895464`*^9, 3.8964352512313566`*^9}, {3.896435295599289*^9, 
   3.896435307245965*^9}, 3.896435339843497*^9, {3.896435370341982*^9, 
   3.8964354646396384`*^9}, {3.8964358782999616`*^9, 3.896435889917571*^9}, {
   3.8964360928838987`*^9, 3.896436096125264*^9}, {3.8964409894952116`*^9, 
   3.8964410453702765`*^9}, {3.89644113516663*^9, 3.8964411377558727`*^9}, {
   3.8964412472975683`*^9, 3.896441277186927*^9}, {3.8965142974610467`*^9, 
   3.896514299161416*^9}, {3.921664784601572*^9, 
   3.9216647846803265`*^9}},ExpressionUUID->"9a066dde-9c0f-4a64-aa81-\
54ce857c9ecd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"extrapiece1", "=", 
   RowBox[{
    RowBox[{"2", " ", "EulerGamma", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          "\[CapitalDelta]", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "3"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]}], 
            "]"}], "4"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[CapitalDelta]", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], 
           "2"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], 
           "2"]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          "\[CapitalDelta]", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["2", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[CapitalDelta]\[Phi]"}]], " ", 
               SqrtBox["\[Pi]"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "3"], 
               " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
               RowBox[{"HypergeometricPFQ", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", "1", ",", 
                   RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox["\[CapitalDelta]", "2"], "-", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                   RowBox[{
                    FractionBox["3", "4"], "+", 
                    FractionBox["\[CapitalDelta]", "4"], "+", 
                    FractionBox["\[CapitalDelta]\[Phi]", "2"]}], ",", 
                   "\[CapitalDelta]\[Phi]", ",", "\[CapitalDelta]\[Phi]"}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox["\[CapitalDelta]", "2"]}], ",", 
                   RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox["\[CapitalDelta]", "2"]}], ",", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "4"]}], "+", 
                    FractionBox["\[CapitalDelta]", "4"], "+", 
                    FractionBox["\[CapitalDelta]\[Phi]", "2"]}], ",", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], ",", 
                   RowBox[{"1", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", "1"}], "]"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]", "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
                "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["2", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
               SqrtBox["\[Pi]"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]", "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "3"], 
               " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
               RowBox[{"HypergeometricPFQ", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   FractionBox["1", "2"], ",", "1", ",", 
                   RowBox[{
                    FractionBox["3", "2"], "+", 
                    FractionBox["\[CapitalDelta]", "2"], "-", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                   RowBox[{
                    FractionBox["5", "4"], "+", 
                    FractionBox["\[CapitalDelta]", "4"], "+", 
                    FractionBox["\[CapitalDelta]\[Phi]", "2"]}], ",", 
                   "\[CapitalDelta]\[Phi]", ",", "\[CapitalDelta]\[Phi]"}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    FractionBox["3", "2"], "+", 
                    FractionBox["\[CapitalDelta]", "2"]}], ",", 
                   RowBox[{
                    FractionBox["3", "2"], "+", 
                    FractionBox["\[CapitalDelta]", "2"]}], ",", 
                   RowBox[{
                    FractionBox["1", "4"], "+", 
                    FractionBox["\[CapitalDelta]", "4"], "+", 
                    FractionBox["\[CapitalDelta]\[Phi]", "2"]}], ",", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], ",", 
                   RowBox[{"1", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", "1"}], "]"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]", "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
                "]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]}], 
            "]"}], "4"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[CapitalDelta]", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], 
           "2"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], 
           "2"]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["\[CapitalDelta]", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "3"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "4", "]"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], "3"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}],
          "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", 
          FractionBox[
           RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "+", 
          "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.896434669962159*^9, 3.8964347009789467`*^9}, {
   3.8964351598895464`*^9, 3.8964352512313566`*^9}, {3.896435295599289*^9, 
   3.896435307245965*^9}, 3.896435339843497*^9, {3.896435370341982*^9, 
   3.8964354646396384`*^9}, {3.8964358782999616`*^9, 3.896435889917571*^9}, {
   3.8964360928838987`*^9, 3.896436096125264*^9}, {3.8964409894952116`*^9, 
   3.8964410453702765`*^9}, {3.89644113516663*^9, 3.8964411377558727`*^9}, {
   3.8964412472975683`*^9, 3.896441277186927*^9}, {3.8965142974610467`*^9, 
   3.896514299161416*^9}, 
   3.9216647936550627`*^9},ExpressionUUID->"b2b5496b-7b4e-4edc-b908-\
76f61d5dbeb4"],

Cell["\<\
These are the seed coefficients appeared in equation B.13 of paper.\
\>", "Text",
 CellChangeTimes->{{3.921664763609415*^9, 
  3.9216647680203614`*^9}},ExpressionUUID->"acc9c170-285e-47ea-9be7-\
37f83602f675"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9216647524714193`*^9, 
  3.9216647546894445`*^9}},ExpressionUUID->"6c79e501-f63b-4207-adbf-\
ca1da9acf812"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox[
    SuperscriptBox["b", "t"], 
    RowBox[{"0", ",", "1"}]], "=", " ", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         "\[CapitalDelta]", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "\[CapitalDelta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "3"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]}], "]"}],
           "4"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[CapitalDelta]", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], 
          "2"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         "\[CapitalDelta]", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "\[CapitalDelta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["2", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[CapitalDelta]\[Phi]"}]], " ", 
              SqrtBox["\[Pi]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "3"], 
              " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], ",", "1", ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   FractionBox["\[CapitalDelta]", "2"], "-", 
                   "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{
                   FractionBox["3", "4"], "+", 
                   FractionBox["\[CapitalDelta]", "4"], "+", 
                   FractionBox["\[CapitalDelta]\[Phi]", "2"]}], ",", 
                  "\[CapitalDelta]\[Phi]", ",", "\[CapitalDelta]\[Phi]"}], 
                 "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   FractionBox["\[CapitalDelta]", "2"]}], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   FractionBox["\[CapitalDelta]", "2"]}], ",", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "4"]}], "+", 
                   FractionBox["\[CapitalDelta]", "4"], "+", 
                   FractionBox["\[CapitalDelta]\[Phi]", "2"]}], ",", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"1", "+", 
                   FractionBox["\[CapitalDelta]", "2"], "+", 
                   "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", "1"}], "]"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[CapitalDelta]", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
               "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["2", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
              SqrtBox["\[Pi]"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], 
              " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "3"], 
              " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", "1", ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   FractionBox["\[CapitalDelta]", "2"], "-", 
                   "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{
                   FractionBox["5", "4"], "+", 
                   FractionBox["\[CapitalDelta]", "4"], "+", 
                   FractionBox["\[CapitalDelta]\[Phi]", "2"]}], ",", 
                  "\[CapitalDelta]\[Phi]", ",", "\[CapitalDelta]\[Phi]"}], 
                 "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   FractionBox["\[CapitalDelta]", "2"]}], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   FractionBox["\[CapitalDelta]", "2"]}], ",", 
                  RowBox[{
                   FractionBox["1", "4"], "+", 
                   FractionBox["\[CapitalDelta]", "4"], "+", 
                   FractionBox["\[CapitalDelta]\[Phi]", "2"]}], ",", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"1", "+", 
                   FractionBox["\[CapitalDelta]", "2"], "+", 
                   "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", "1"}], "]"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[CapitalDelta]", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
               "]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]}], "]"}],
           "4"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[CapitalDelta]", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}], 
          "2"]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.896434669962159*^9, 3.8964347009789467`*^9}, {
   3.8964351598895464`*^9, 3.8964352512313566`*^9}, {3.896435295599289*^9, 
   3.896435307245965*^9}, 3.896435339843497*^9, {3.896435370341982*^9, 
   3.8964354646396384`*^9}, {3.8964358782999616`*^9, 3.896435889917571*^9}, {
   3.8964360928838987`*^9, 3.896436096125264*^9}, {3.8964409894952116`*^9, 
   3.8964410453702765`*^9}, {3.89644113516663*^9, 3.8964411377558727`*^9}, {
   3.8964412472975683`*^9, 3.896441277186927*^9}, {3.8965142974610467`*^9, 
   3.896514299161416*^9}, {3.9216640027359133`*^9, 
   3.9216640401029534`*^9}},ExpressionUUID->"2175a3b6-0bb2-4939-a832-\
f510030cff77"],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   SuperscriptBox["a", "t"], 
   RowBox[{"0", ",", "1"}]], "=", " ", 
  RowBox[{"extrapiece1", "+", "\[Alpha]0s1pre"}]}]], "Input",
 CellChangeTimes->{{3.921664050026373*^9, 3.9216640628276153`*^9}, {
  3.9216647775148196`*^9, 
  3.9216647913967524`*^9}},ExpressionUUID->"0bf4c06e-c0e7-4e12-9b84-\
c60a1ec320e3"]
},
WindowSize->{1152., 580.5},
WindowMargins->{{
  Automatic, -4.7999999999999545`}, {-4.7999999999999545`, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ffb6c43c-a73d-457e-a57c-dfc3450ca6d3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 270, 7, 28, "Input",ExpressionUUID->"54f5c87b-dedc-494e-a4cd-e3fd2c5438bc"],
Cell[831, 29, 4063, 113, 180, "Input",ExpressionUUID->"c29db150-7473-4b1d-bf90-1efc5fd59447"],
Cell[4897, 144, 177, 3, 28, InheritFromParent,ExpressionUUID->"760568bf-d72a-4da9-a4f7-9c670e7b5779"],
Cell[5077, 149, 395, 9, 28, "Input",ExpressionUUID->"3597121c-ba2c-400c-88e3-42345aefc5ab"],
Cell[5475, 160, 717, 21, 28, "Input",ExpressionUUID->"b334f1c9-293d-45ad-aa1a-db63cf6fc23e"],
Cell[6195, 183, 263, 5, 35, "Text",ExpressionUUID->"81931762-4436-42dd-a120-2e15fe78147d"],
Cell[6461, 190, 156, 3, 28, "Input",ExpressionUUID->"8cdb3ce3-6c4d-48a2-bd45-5be3a8c27ad1"],
Cell[6620, 195, 4037, 110, 142, "Input",ExpressionUUID->"ac29f26b-0f29-4eac-8445-ea56c4916cbb"],
Cell[10660, 307, 7248, 175, 198, "Input",ExpressionUUID->"b8b585a6-7402-4fdf-a4da-c5d234a8e133"],
Cell[17911, 484, 268, 7, 28, "Input",ExpressionUUID->"09b74a6c-3e44-4da1-b147-49acf30fb460"],
Cell[18182, 493, 9335, 230, 364, "Input",ExpressionUUID->"1e1b4da7-dcf9-4d30-9e4c-5456eab4bda3"],
Cell[27520, 725, 395, 9, 28, "Input",ExpressionUUID->"f12c35de-a68f-4f02-b25d-af9f2f50aba3"],
Cell[27918, 736, 1466, 36, 46, "Input",ExpressionUUID->"9a066dde-9c0f-4a64-aa81-54ce857c9ecd"],
Cell[29387, 774, 12690, 312, 429, "Input",ExpressionUUID->"b2b5496b-7b4e-4edc-b908-76f61d5dbeb4"],
Cell[42080, 1088, 219, 5, 35, "Text",ExpressionUUID->"acc9c170-285e-47ea-9be7-37f83602f675"],
Cell[42302, 1095, 156, 3, 28, "Input",ExpressionUUID->"6c79e501-f63b-4207-adbf-ca1da9acf812"],
Cell[42461, 1100, 10434, 255, 354, "Input",ExpressionUUID->"2175a3b6-0bb2-4939-a832-f510030cff77"],
Cell[52898, 1357, 352, 9, 30, "Input",ExpressionUUID->"0bf4c06e-c0e7-4e12-9b84-c60a1ec320e3"]
}
]
*)


